Lifting C Semantics for Dataflow Optimization

C is the lingua franca of programming and almost any device can be programmed using C. However, programming mod-ern heterogeneous architectures such as multi-core CPUs and GPUs requires explicitly expressing parallelism as well as device-specific properties such as memory hierarchies. The resulting code is often hard to understand, debug, and modify for different architectures. We propose to lift C programs to a parametric dataflow representation that lends itself to static data-centric analysis and enables automatic high-performance code generation. We separate writing code from optimizing for different hardware: simple, portable C source code is used to generate efficient specialized versions with a click of a button. Our approach can identify parallelism when no other compiler can, and outperforms a bespoke parallelized version of a scientific proxy application by up to 21%.

==> plots/lulesh.R <==
library(ggplot2)
library(dplyr)

#pdf("lulesh.pdf", width=7, height = 4)
data <- read.csv("~/Downloads/lulesh-s25.csv")

data <- data %>% 
  group_by(Implementation, Threads) %>%
  summarize(mean.ci = list(mean_ci(Time..s.))) %>%
  unnest_wider(mean.ci) %>%
  rename(Mean = mean) %>%
  as.data.frame()

data$subplot = "small"


# Treat sequential differently
sequential_small <- data[data$Implementation == "Sequential",]
data_small <- data[data$Implementation != "Sequential",]





data <- read.csv("~/Downloads/lulesh-s64.csv")

data <- data %>% 
  group_by(Implementation, Threads) %>% 
  summarize(mean.ci = list(mean_ci(Time..s.))) %>%
  unnest_wider(mean.ci) %>%
  rename(Mean = mean) %>%
  as.data.frame()

data$subplot = "large"



# Treat sequential differently
sequential_large <- data[data$Implementation == "Sequential",]
data_large <- data[data$Implementation != "Sequential",]

data <- rbind(data_small, data_large)
data$subplot_label = " "
data[data$subplot == "large",]$subplot_label = "Size 64^3   (480s seq. Runtime)"
data[data$subplot == "small",]$subplot_label = "Size 25^3   (11.4s seq. Runtime)"

sequential <- rbind(sequential_small, sequential_large)

breaks = unique(data$Threads)
breaks = breaks[(breaks != 36) & (breaks != 64)]

data[data$Implementation == "DaCe",]$Implementation = "SDFG"
data[data$Implementation == "dace-O3",]$Implementation = "SDFG"
data[data$Implementation == "Bespoke",]$Implementation = "LULESH-OpenMP"
data[data$Implementation == "icc-parallel-O3",]$Implementation = "ICC"
data[data$Implementation == "polly-parallel-O3",]$Implementation = "Polly"

data$competition = "yes"
data[data$Implementation == "SDFG",]$competition = "no"

labels = data[data$Threads == 16,]
labels$Mean = labels$Mean + 0.2
labels[(labels$subplot == "large") & (labels$Implementation != "SDFG"),]$Threads = 30;
labels[(labels$subplot == "large") & (labels$Implementation != "SDFG"),]$Mean = 70;

data <- data[(data$subplot == "small") | (data$Threads >= 4),]
data <- data[(data$subplot == "large") | (data$Threads <= 16),]
data <- data[(data$Threads <= 36),]



ggplot(data, aes(x=Threads, y=Mean, group=Implementation, color=competition, ymin=lcl, ymax=ucl)) +
  geom_line() +
  geom_point(size=3) +
  geom_errorbar(color="black") +
  #geom_hline(data=sequential, aes(yintercept=Mean), color="red", size=1.3) +
  geom_text(data=labels, aes(label=Implementation, x=Threads-6), color="black") +
  facet_wrap(~subplot_label, scale="free") +
  scale_y_continuous("Runtime [s]") +
  scale_x_log10(breaks=c(2,4,8,16,32)) +
  theme_bw(13) +
  theme(legend.position = "none")

#dev.off()

==> plots/polybench.R <==
library(jsonlite)
library(dplyr)
library(tidyr)
library(stringr)
library(reshape2)
library(ggplot2)
library(qwraps2)

pdf("polybench.pdf", width=18, height=4)

# parse json into something we can work with in R
data <- fromJSON(txt="~/Downloads/benchmarks_dace_36_threads.json", flatten=T)
data <- unlist(data)
data <- data.frame(names=names(data), values=as.vector(data))
data <- data %>% separate(names, c("type", "compiler", "path", "flags", "kernel", "restype"), "\\.", remove=T) %>% as.data.frame()

# remove verified
data <- data[data$restype != "verified",]
data$restype <- NULL

# remove path,flags
data$path <- NULL
data$flags <- NULL

data_dace <- data

# parse json into something we can work with in R
data <- fromJSON(txt="~/Downloads/benchmarks_competition_36_threads.json", flatten=T)
data <- unlist(data)
data <- data.frame(names=names(data), values=as.vector(data))
data <- data %>% separate(names, c("type", "compiler", "path", "flags", "kernel", "restype"), "\\.", remove=T) %>% as.data.frame()


# remove verified
data <- data[data$restype != "verified",]
data$restype <- NULL

# remove path,flags
data$path <- NULL
data$flags <- NULL

data_comp <- data

# add a competition column for coloring
data_dace$competition = "no"
data_comp$competition = "yes"


# merge comp and dace
data <- rbind(data_dace, data_comp)

# rename j1d to jacobi-1d
data[data$kernel == "j1d",]$kernel = "jacobi-1d"
data[data$kernel == "j2d",]$kernel = "jacobi-2d"
data[data$kernel == "fdtd2d",]$kernel = "fdtd-2d"


# remove clang
data <- data[data$compiler != "clang",]

# introduce compiler categories
data$compiler_category = "SDFG"
data[data$compiler == "pluto tile",]$compiler_category = "Pluto"
data[data$compiler == "pluto tile parallel",]$compiler_category = "Pluto"
data[data$compiler == "pluto tile parallel lbtile",]$compiler_category = "Pluto"
data[data$compiler == "pluto tile parallel lbtile multipar",]$compiler_category = "Pluto"
data[data$compiler == "polly",]$compiler_category = "Polly"
data[data$compiler == "polly_parallel",]$compiler_category = "Polly"
data[data$compiler == "icc",]$compiler_category = "ICC"
data[data$compiler == "icc_parallel",]$compiler_category = "ICC"
data[data$compiler == "gcc",]$compiler_category = "GCC"

# get mean, min, max per group
data <- data %>% 
  group_by(type, compiler, compiler_category, competition, kernel) %>% 
  summarize(mean.ci = list(mean_ci(values))) %>%
  unnest_wider(mean.ci) %>%
  rename(Mean = mean) %>%
  as.data.frame()

# get min row per compiler category
data <- data %>% 
  group_by(type, compiler_category, competition, kernel) %>%
  slice_min(Mean) %>%
  as.data.frame()


comperror = data[1,]
comperror$compiler_category = "Pluto"
comperror$kernel = "adi"
comperror$Mean = 4;


ggplot(data, aes(x=compiler_category, y=Mean, ymin=lcl, ymax=ucl, fill=competition)) +
  geom_col() +
  geom_errorbar() +
  geom_text(data=comperror, label="Compiler Error", angle=90, vjust=0.5) +
  facet_wrap(~kernel, ncol=15, scales="free_y") +
  scale_y_continuous("Runtime [s]") +
  theme_bw(11) +
  theme(legend.position = "none") +
  theme(axis.title.x=element_blank(),
        axis.ticks.x=element_blank()) +
  theme(axis.text.x = element_text(angle = 90, vjust = 0.5, hjust=1))


# compute geomean improvements
gm_mean = function(x, na.rm=TRUE){
  exp(sum(log(x[x > 0]), na.rm=na.rm) / length(x))
}

data$compiler <- NULL
data$ucl <- NULL
data$lcl <- NULL
data$type <- NULL
data$competition <- NULL
speedups <- dcast(data, kernel~compiler_category)
speedups$GCC = speedups$GCC / speedups$SDFG
speedups$ICC = speedups$ICC / speedups$SDFG
speedups$Pluto = speedups$Pluto / speedups$SDFG
speedups$Polly = speedups$Polly / speedups$SDFG
speedups$SDFG <- NULL

print(paste("Geomean speedup over GCC", gm_mean(speedups$GCC)))
print(paste("Geomean speedup over ICC", gm_mean(speedups$ICC)))
print(paste("Geomean speedup over Polly", gm_mean(speedups$Polly)))
print(paste("Geomean speedup over Pluto", gm_mean(speedups$Pluto)))

dev.off()
